A Tale of Bulk and Branes: Symmetry TFT of 6D SCFTs from IIB/F-theory

We study the 7D Symmetry Topological Field Theory (SymTFT) associated to a 6D SCFT from the IIB/F-theory geometric engineering approach. The 6D (2,0) or (1,0) SCFT is constructed from IIB on a non-compact complex surface possibly with 7-branes. We derive the general form of 7D SymTFT actions from the compactification of IIB action on the boundary link of the base manifold of an elliptic Calabi-Yau threefold, for both the cases with or without flavor 7-branes intersecting the boundary link. Along the way we found new terms in the SymTFT action from the worldvolume action of flavor 7-branes involving the flavor center symmetries. We crosscheck the results against those obtained from either holographic constructions or the dual M-theory picture. Our construction potentially leads to a classification of the 7D SymTFTs which parallels the known geometric classification of the 6D SCFTs.

==> Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    138919,       3727]
NotebookOptionsPosition[    130519,       3573]
NotebookOutlinePosition[    130957,       3590]
CellTagsIndexPosition[    130914,       3587]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["su(3) on (-2)-(-2)", "Section",
 CellChangeTimes->{{3.934421074029956*^9, 
  3.9344210801702313`*^9}},ExpressionUUID->"180cfefd-2793-46ad-a741-\
8b882212070a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Divisor", "=", 
  RowBox[{"{", 
   RowBox[{
   "U", ",", "U1", ",", "U2", ",", "V", ",", "V1", ",", "V2", ",", "S", ",", 
    "S1", ",", "S2", ",", "T", ",", "T1", ",", "T2", ",", "z"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Curves", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"U2", " ", "V1"}], ",", 
    RowBox[{"U2", " ", "V2"}], ",", 
    RowBox[{"V1", " ", "V2"}], ",", 
    RowBox[{"V", " ", "V1"}], ",", 
    RowBox[{"V", " ", "U2"}], ",", 
    RowBox[{"V", " ", "V2"}], ",", 
    RowBox[{"V", " ", "U1"}], ",", 
    RowBox[{"U1", " ", "U2"}], ",", 
    RowBox[{"U", " ", "V"}], ",", 
    RowBox[{"U", " ", "U1"}], ",", 
    RowBox[{"U", " ", "U2"}], ",", 
    RowBox[{"z", " ", "U"}], ",", 
    RowBox[{"z", " ", "V"}], ",", 
    RowBox[{"V2", " ", "S1"}], ",", 
    RowBox[{"V2", " ", "S2"}], ",", 
    RowBox[{"S", " ", "V2"}], ",", 
    RowBox[{"S", " ", "V1"}], ",", 
    RowBox[{"S", " ", "V"}], ",", 
    RowBox[{"U2", " ", "T1"}], ",", 
    RowBox[{"U2", " ", "T2"}], ",", 
    RowBox[{"U2", " ", "T"}], ",", 
    RowBox[{"U1", " ", "T"}], ",", 
    RowBox[{"U", " ", "T"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.9344217969116015`*^9, 3.934421993962035*^9}, {
  3.934521783482563*^9, 3.934521783696308*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"02bc0562-db02-4aa2-b9d5-9e5211ec8965"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "U", ",", "U1", ",", "U2", ",", "V", ",", "V1", ",", "V2", ",", "S", ",", 
   "S1", ",", "S2", ",", "T", ",", "T1", ",", "T2", ",", "z"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9344219947555203`*^9, 3.934521785147788*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"21eef124-ffd9-41a4-bc3a-073ce9cf3817"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U2", " ", "V1"}], ",", 
   RowBox[{"U2", " ", "V2"}], ",", 
   RowBox[{"V1", " ", "V2"}], ",", 
   RowBox[{"V", " ", "V1"}], ",", 
   RowBox[{"U2", " ", "V"}], ",", 
   RowBox[{"V", " ", "V2"}], ",", 
   RowBox[{"U1", " ", "V"}], ",", 
   RowBox[{"U1", " ", "U2"}], ",", 
   RowBox[{"U", " ", "V"}], ",", 
   RowBox[{"U", " ", "U1"}], ",", 
   RowBox[{"U", " ", "U2"}], ",", 
   RowBox[{"U", " ", "z"}], ",", 
   RowBox[{"V", " ", "z"}], ",", 
   RowBox[{"S1", " ", "V2"}], ",", 
   RowBox[{"S2", " ", "V2"}], ",", 
   RowBox[{"S", " ", "V2"}], ",", 
   RowBox[{"S", " ", "V1"}], ",", 
   RowBox[{"S", " ", "V"}], ",", 
   RowBox[{"T1", " ", "U2"}], ",", 
   RowBox[{"T2", " ", "U2"}], ",", 
   RowBox[{"T", " ", "U2"}], ",", 
   RowBox[{"T", " ", "U1"}], ",", 
   RowBox[{"T", " ", "U"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9344219947555203`*^9, 3.9345217851518064`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"b2be5c61-dbcc-4ddd-bfb3-16e77c01d26a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Divisorc", "=", 
  RowBox[{"{", 
   RowBox[{"U", ",", "U1", ",", "U2", ",", "V", ",", "V1", ",", "V2"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.934422192776458*^9, 3.9344221983577185`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"c1b0598e-c496-412b-a8ad-d6f46219208b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"U", ",", "U1", ",", "U2", ",", "V", ",", "V1", ",", "V2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9344221987612348`*^9, 3.934521790586418*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"87eb7d40-f1c4-4ab3-82f4-d6e13c7e6f65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Divisor", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Curves", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "Curves", "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"U2", " ", "V1", " ", "V2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"V", " ", "U2", " ", "V1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"V", " ", "U2", " ", "V2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"V", " ", "U1", " ", "U2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U", " ", "V", " ", "U1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U", " ", "V", " ", "U2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"z", " ", "U", " ", "V"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"V2", " ", "S1", " ", "S2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"S", " ", "V2", " ", "S1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"S", " ", "V2", " ", "S2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"S", " ", "V1", " ", "V2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"V", " ", "S", " ", "V1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"S", " ", "V", " ", "V2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"z", " ", "V", " ", "S"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U2", " ", "T1", " ", "T2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"T", " ", "U2", " ", "T1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"T", " ", "U2", " ", "T2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"T", " ", "U1", " ", "U2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U", " ", "T", " ", "U1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U", " ", "T", " ", "U2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"z", " ", "U", " ", "T"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U2", " ", 
         RowBox[{"V2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V1", " ", "V1", " ", "V2"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"U2", " ", 
         RowBox[{"V1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V", " ", 
         RowBox[{"V1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V", " ", 
         RowBox[{"U2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"V", "^", "2"}], " ", "U2"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V", " ", 
         RowBox[{"V2", "^", "2"}]}], "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"V", "^", "2"}], " ", "V2"}], "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"U1", "^", "2"}], " ", "U2"}], "->", 
        RowBox[{"-", "4"}]}], ",", 
       RowBox[{
        RowBox[{"U1", " ", 
         RowBox[{"U2", "^", "2"}]}], "->", "2"}], ",", 
       RowBox[{
        RowBox[{"V", " ", 
         RowBox[{"U1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "^", "2"}], " ", "U1"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "^", "2"}], " ", "V"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "^", "2"}], " ", "U2"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"U", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"V", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V2", " ", 
         RowBox[{"S2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V2", " ", 
         RowBox[{"S1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "^", "2"}], " ", "V2"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"S", " ", 
         RowBox[{"V2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"S", " ", 
         RowBox[{"V1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"V", "^", "2"}], " ", "S"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"z", "^", "2"}], " ", "S"}], "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"U2", " ", 
         RowBox[{"T1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"U2", " ", 
         RowBox[{"T2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "^", "2"}], " ", "U2"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"T", " ", 
         RowBox[{"U2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"T", " ", 
         RowBox[{"U1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"T", " ", 
         RowBox[{"U", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"U", "^", "3"}], "->", "8"}], ",", 
       RowBox[{
        RowBox[{"V", "^", "3"}], "->", "5"}], ",", 
       RowBox[{
        RowBox[{"U1", "^", "3"}], "->", "8"}], ",", 
       RowBox[{
        RowBox[{"U2", "^", "3"}], "->", "2"}], ",", 
       RowBox[{
        RowBox[{"V1", "^", "3"}], "->", "8"}], ",", 
       RowBox[{
        RowBox[{"V2", "^", "3"}], "->", "5"}]}], "}"}]}], ")"}], "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Divisor", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9344211224476223`*^9, 3.9344212074929247`*^9}, {
   3.9344212501567173`*^9, 3.934421360294348*^9}, {3.9344213955019927`*^9, 
   3.9344217944216337`*^9}, {3.934422202481408*^9, 3.9344222077001944`*^9}, 
   3.934521811337735*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"8745ab82-b648-4cd3-a104-117969227f23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0",
      ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
     ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
     ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.934421999584939*^9, {3.934422202881667*^9, 3.9344222080657587`*^9}, 
   3.934521812308054*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"955ff30d-b209-4377-901f-1fb82881d591"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tc", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Divisorc", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Curves", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Divisorc", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "Curves", "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"U2", " ", "V1", " ", "V2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"V", " ", "U2", " ", "V1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"V", " ", "U2", " ", "V2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"V", " ", "U1", " ", "U2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U", " ", "V", " ", "U1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U", " ", "V", " ", "U2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"z", " ", "U", " ", "V"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"V2", " ", "S1", " ", "S2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"S", " ", "V2", " ", "S1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"S", " ", "V2", " ", "S2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"S", " ", "V1", " ", "V2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"V", " ", "S", " ", "V1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"S", " ", "V", " ", "V2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"z", " ", "V", " ", "S"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U2", " ", "T1", " ", "T2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"T", " ", "U2", " ", "T1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"T", " ", "U2", " ", "T2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"T", " ", "U1", " ", "U2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U", " ", "T", " ", "U1"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U", " ", "T", " ", "U2"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"z", " ", "U", " ", "T"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"U2", " ", 
         RowBox[{"V2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V1", " ", "V1", " ", "V2"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"U2", " ", 
         RowBox[{"V1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V", " ", 
         RowBox[{"V1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V", " ", 
         RowBox[{"U2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"V", "^", "2"}], " ", "U2"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V", " ", 
         RowBox[{"V2", "^", "2"}]}], "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"V", "^", "2"}], " ", "V2"}], "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"U1", "^", "2"}], " ", "U2"}], "->", 
        RowBox[{"-", "4"}]}], ",", 
       RowBox[{
        RowBox[{"U1", " ", 
         RowBox[{"U2", "^", "2"}]}], "->", "2"}], ",", 
       RowBox[{
        RowBox[{"V", " ", 
         RowBox[{"U1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "^", "2"}], " ", "U1"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "^", "2"}], " ", "V"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "^", "2"}], " ", "U2"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"U", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"V", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V2", " ", 
         RowBox[{"S2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"V2", " ", 
         RowBox[{"S1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "^", "2"}], " ", "V2"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"S", " ", 
         RowBox[{"V2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"S", " ", 
         RowBox[{"V1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"V", "^", "2"}], " ", "S"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"z", "^", "2"}], " ", "S"}], "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"U2", " ", 
         RowBox[{"T1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"U2", " ", 
         RowBox[{"T2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "^", "2"}], " ", "U2"}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"T", " ", 
         RowBox[{"U2", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"T", " ", 
         RowBox[{"U1", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"T", " ", 
         RowBox[{"U", "^", "2"}]}], "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{
        RowBox[{"U", "^", "3"}], "->", "8"}], ",", 
       RowBox[{
        RowBox[{"V", "^", "3"}], "->", "5"}], ",", 
       RowBox[{
        RowBox[{"U1", "^", "3"}], "->", "8"}], ",", 
       RowBox[{
        RowBox[{"U2", "^", "3"}], "->", "2"}], ",", 
       RowBox[{
        RowBox[{"V1", "^", "3"}], "->", "8"}], ",", 
       RowBox[{
        RowBox[{"V2", "^", "3"}], "->", "5"}]}], "}"}]}], ")"}], "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Divisor", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.934422217285221*^9, 3.9344222195412893`*^9}, 
   3.9345218082815104`*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"6de81cb7-c46e-46ad-88e8-6bc23e4b5623"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0",
      ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
     ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.934422220260064*^9, 3.9345218158291087`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"f2f3124d-cd33-4f9a-9ad8-1e24f9761c03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SmithDecomposition", "[", "tc", "]"}]], "Input",
 CellChangeTimes->{{3.934422003171387*^9, 3.93442200863395*^9}, 
   3.93442222290866*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"60b68b7e-12d4-40b1-bebe-0e7a6f5a9339"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "5", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "3", ",", "6", ",", "2", ",", "3", ",", "4"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "4", ",", "8", ",", "3", ",", "4", ",", "5"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "3", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "3", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9344220091201944`*^9, 3.9344222233028417`*^9, 
  3.934521829317135*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"b7e79d71-49df-4f9f-88b0-288931a80bf2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a", 
      RowBox[{"{", 
       RowBox[{"9", ",", "4", ",", "8", ",", "3", ",", "4", ",", "5"}], 
       "}"}]}], "+", 
     RowBox[{"b", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}]}]}], "==", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2"}], "}"}]}],
    ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b"}], "}"}], ",", 
   RowBox[{"Modulus", "->", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9344224045371323`*^9, 3.934422447910293*^9}, {
  3.9344227002854595`*^9, 3.9344227019420414`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e5aa57fc-fda8-443a-ae9a-0d31e8b7d46a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b", "\[Rule]", "1"}], ",", 
    RowBox[{"a", "\[Rule]", "2"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.934422448392618*^9, 3.9344227024551067`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"6b3e8346-4ebd-40c7-ba0f-a68f88b5be6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F2Z3", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"U", "+", "U1", "+", "U2", "-", "V", "-", "V1", "-", "V2"}], 
    ")"}], "/", "3"}]}]], "Input",
 CellChangeTimes->{{3.9344226791405134`*^9, 3.934422697701247*^9}, {
  3.934504492334818*^9, 3.934504497691989*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"4fc1b6eb-9fa8-45cf-a1c7-e9b21c4bb6a1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{"U", "+", "U1", "+", "U2", "-", "V", "-", "V1", "-", "V2"}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.934422704579098*^9, {3.9345044985561824`*^9, 3.9345045084434195`*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"2ed0290a-5eca-4655-8879-cb6fdaf135a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"F2Z3", " ", 
    RowBox[{"T1", "^", "2"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"U2", " ", "V1", " ", "V2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"V", " ", "U2", " ", "V1"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"V", " ", "U2", " ", "V2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"V", " ", "U1", " ", "U2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U", " ", "V", " ", "U1"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U", " ", "V", " ", "U2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"z", " ", "U", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"V2", " ", "S1", " ", "S2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"S", " ", "V2", " ", "S1"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"S", " ", "V2", " ", "S2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"S", " ", "V1", " ", "V2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"V", " ", "S", " ", "V1"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"S", " ", "V", " ", "V2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"z", " ", "V", " ", "S"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U2", " ", "T1", " ", "T2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"T", " ", "U2", " ", "T1"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"T", " ", "U2", " ", "T2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"T", " ", "U1", " ", "U2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U", " ", "T", " ", "U1"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U", " ", "T", " ", "U2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"z", " ", "U", " ", "T"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U2", " ", 
      RowBox[{"V2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V1", " ", "V1", " ", "V2"}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U2", " ", 
      RowBox[{"V1", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"V1", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"V", "^", "2"}], " ", "U2"}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"V2", "^", "2"}]}], "->", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"V", "^", "2"}], " ", "V2"}], "->", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"U1", "^", "2"}], " ", "U2"}], "->", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{"U1", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U1", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"U", "^", "2"}], " ", "U1"}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"U", "^", "2"}], " ", "V"}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"U", "^", "2"}], " ", "U2"}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{"U", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{"V", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V2", " ", 
      RowBox[{"S2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V2", " ", 
      RowBox[{"S1", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "^", "2"}], " ", "V2"}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"S", " ", 
      RowBox[{"V2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"S", " ", 
      RowBox[{"V1", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"V", "^", "2"}], " ", "S"}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", "2"}], " ", "S"}], "->", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"U2", " ", 
      RowBox[{"T1", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U2", " ", 
      RowBox[{"T2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"T", "^", "2"}], " ", "U2"}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"T", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"T", " ", 
      RowBox[{"U1", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"T", " ", 
      RowBox[{"U", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"V", "^", "3"}], "->", "5"}], ",", 
    RowBox[{
     RowBox[{"U1", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U2", "^", "3"}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{"V1", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"V2", "^", "3"}], "->", "5"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.934422712015024*^9, 3.934422776385006*^9}, {
  3.9344228111640596`*^9, 3.934422908549552*^9}, {3.934422949871976*^9, 
  3.934422978708189*^9}, {3.934504512675008*^9, 3.93450451401923*^9}, {
  3.9345057364567785`*^9, 3.9345057523930445`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"1c09d6cb-4bf3-40bc-91b3-7133ba32789b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["2", "3"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["T1", "2"], " ", "U"}], "3"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["T1", "2"], " ", "U1"}], "3"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["T1", "2"], " ", "V"}], "3"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["T1", "2"], " ", "V1"}], "3"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["T1", "2"], " ", "V2"}], "3"]}]], "Output",
 CellChangeTimes->{{3.934422844709866*^9, 3.9344229102090435`*^9}, {
  3.934422952088909*^9, 3.9344229789849405`*^9}, {3.934504500241997*^9, 
  3.934504514255187*^9}, {3.934505737454623*^9, 3.9345057526598563`*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"16e9dc50-aedf-4d21-ac43-997d0f05b200"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO(10) on (-4)", "Section",
 CellChangeTimes->{{3.9345070575593615`*^9, 
  3.934507059618812*^9}},ExpressionUUID->"65fc5096-3669-4780-b8df-\
05a33b647f1a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Divisor", "=", 
  RowBox[{"{", 
   RowBox[{
   "U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "V", ",", 
    "V1"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Curves", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"U1", " ", "U2"}], ",", 
    RowBox[{"U1", " ", "U4"}], ",", 
    RowBox[{"U2", " ", "U4"}], ",", 
    RowBox[{"V", " ", "U4"}], ",", 
    RowBox[{"U4", " ", "V1"}], ",", 
    RowBox[{"V", " ", "U2"}], ",", " ", 
    RowBox[{"U2", " ", "U5"}], ",", 
    RowBox[{"V", " ", "U5"}], ",", 
    RowBox[{"V", " ", "U3"}], ",", 
    RowBox[{"U3", " ", "U5"}], ",", 
    RowBox[{"V", " ", "U1"}], ",", 
    RowBox[{"V", " ", "U"}], ",", 
    RowBox[{"U", " ", "z"}], ",", "Cm"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Divisorc", "=", 
  RowBox[{"{", 
   RowBox[{"U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5"}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.9345070748718243`*^9, 3.934507110926766*^9}, {
   3.9345074690632057`*^9, 3.9345075056796274`*^9}, {3.9345193010204144`*^9, 
   3.934519303024581*^9}, {3.9345214624810715`*^9, 3.9345214627478886`*^9}, {
   3.934521546464079*^9, 3.934521549737485*^9}, 3.9345219044424267`*^9, {
   3.934522288202561*^9, 3.9345222895685096`*^9}, 3.9345224752658606`*^9, {
   3.9345228715921044`*^9, 3.934522872192049*^9}, 3.934524002270647*^9, {
   3.934524631752446*^9, 3.9345246318825555`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"bd86e31c-6c8e-4a19-8d93-19709b2658f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "V", ",", 
   "V1"}], "}"}]], "Output",
 CellChangeTimes->{3.934507506348188*^9, 3.934519304535555*^9, 
  3.9345215500386357`*^9, 3.934521905547389*^9, 3.934522290439158*^9, 
  3.934524021837064*^9, 3.9345246327123003`*^9, 3.93505370573872*^9, 
  3.9350552872156696`*^9, 3.9350553265576*^9, 3.9350561845516005`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"a2e2bff5-d68a-4642-8f10-f4e41dc01b45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U1", " ", "U2"}], ",", 
   RowBox[{"U1", " ", "U4"}], ",", 
   RowBox[{"U2", " ", "U4"}], ",", 
   RowBox[{"U4", " ", "V"}], ",", 
   RowBox[{"U4", " ", "V1"}], ",", 
   RowBox[{"U2", " ", "V"}], ",", 
   RowBox[{"U2", " ", "U5"}], ",", 
   RowBox[{"U5", " ", "V"}], ",", 
   RowBox[{"U3", " ", "V"}], ",", 
   RowBox[{"U3", " ", "U5"}], ",", 
   RowBox[{"U1", " ", "V"}], ",", 
   RowBox[{"U", " ", "V"}], ",", 
   RowBox[{"U", " ", "z"}], ",", "Cm"}], "}"}]], "Output",
 CellChangeTimes->{3.934507506348188*^9, 3.934519304535555*^9, 
  3.9345215500386357`*^9, 3.934521905547389*^9, 3.934522290439158*^9, 
  3.934524021837064*^9, 3.9345246327123003`*^9, 3.93505370573872*^9, 
  3.9350552872156696`*^9, 3.9350553265576*^9, 3.9350561845545893`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"71b2f7de-c27f-49fd-b680-36c339a11093"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.934507506348188*^9, 3.934519304535555*^9, 
  3.9345215500386357`*^9, 3.934521905547389*^9, 3.934522290439158*^9, 
  3.934524021837064*^9, 3.9345246327123003`*^9, 3.93505370573872*^9, 
  3.9350552872156696`*^9, 3.9350553265576*^9, 3.935056184556573*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"f816733d-50fc-4788-93a5-07550a59edfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"U1", " ", "U2", " ", "U4"}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{"V", " ", "U4", " ", "V1"}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{"V", " ", "U2", " ", "U5"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"V", " ", "U3", " ", "U5"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"V", " ", "U2", " ", "U4"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"V", " ", "U1", " ", "U2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"V", " ", "U", " ", "U5"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"z", " ", "U", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"U1", "^", "2"}], " ", "U4"}], "->", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{"U2", " ", 
      RowBox[{"U5", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U3", " ", 
      RowBox[{"U5", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U2", " ", 
      RowBox[{"U4", "^", "2"}]}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"U2", "^", "2"}], " ", "U4"}], "->", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"U1", "^", "2"}], " ", "U2"}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{"U1", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{"U", " ", 
      RowBox[{"U5", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U4", " ", 
      RowBox[{"V1", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U1", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U3", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U4", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U4", " ", 
      RowBox[{"V", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U5", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U1", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U2", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U3", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U4", "^", "3"}], "->", "4"}], ",", 
    RowBox[{
     RowBox[{"U5", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U", " ", 
      RowBox[{"z", "^", "2"}]}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"U", "^", "2"}], " ", "z"}], "->", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{"Cm", " ", "U2"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"Cm", " ", "U1"}], "->", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"Cm", " ", "U4"}], "->", 
     RowBox[{"-", "1"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.93452155878741*^9, 3.9345215614368687`*^9}, {
   3.9345222944087706`*^9, 3.9345222986181765`*^9}, {3.934522471033371*^9, 
   3.9345224721364822`*^9}, {3.9345230530857944`*^9, 3.9345231274425*^9}, {
   3.9345232010541487`*^9, 3.9345232198817606`*^9}, 3.9345232572358723`*^9, {
   3.9345240071094103`*^9, 3.9345240170194225`*^9}, {3.934524207305399*^9, 
   3.9345242150516605`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"c01fbfde-2120-403c-94ea-44b48d03c44c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"U1", " ", "U2", " ", "U4"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"U4", " ", "V", " ", "V1"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"U2", " ", "U5", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"U3", " ", "U5", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"U2", " ", "U4", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"U1", " ", "U2", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"U", " ", "U5", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"U", " ", "V", " ", "z"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U1", "2"], " ", "U4"}], "\[Rule]", 
    RowBox[{"-", "4"}]}], ",", 
   RowBox[{
    RowBox[{"U2", " ", 
     SuperscriptBox["U5", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U3", " ", 
     SuperscriptBox["U5", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U2", " ", 
     SuperscriptBox["U4", "2"]}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U2", "2"], " ", "U4"}], "\[Rule]", 
    RowBox[{"-", "4"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U1", "2"], " ", "U2"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"U1", " ", 
     SuperscriptBox["U2", "2"]}], "\[Rule]", 
    RowBox[{"-", "4"}]}], ",", 
   RowBox[{
    RowBox[{"U", " ", 
     SuperscriptBox["U5", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U4", " ", 
     SuperscriptBox["V1", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U1", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U2", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U3", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U4", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U4", " ", 
     SuperscriptBox["V", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U5", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    SuperscriptBox["U", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U1", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U2", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U3", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U4", "3"], "\[Rule]", "4"}], ",", 
   RowBox[{
    SuperscriptBox["U5", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    RowBox[{"U", " ", 
     SuperscriptBox["z", "2"]}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", "2"], " ", "z"}], "\[Rule]", 
    RowBox[{"-", "4"}]}], ",", 
   RowBox[{
    RowBox[{"Cm", " ", "U2"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"Cm", " ", "U1"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"Cm", " ", "U4"}], "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.934521561995946*^9, 3.9345230571557703`*^9, 3.934523220664751*^9, 
   3.9345232579392853`*^9, {3.934524018358528*^9, 3.934524023636978*^9}, 
   3.934524215416502*^9, 3.935053707788554*^9, 3.9350552909800625`*^9, 
   3.9350553283817635`*^9, 3.9350561904447484`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"e3e2095c-0a4b-4e2a-9c38-c16f8fde2c20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Divisor", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Curves", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "Curves", "]"}]}], "}"}]}], "]"}], "/.", 
     "Rules"}], ")"}], "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Divisor", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.934507124432315*^9, 3.9345071361083717`*^9}, 
   3.9345072018565187`*^9, {3.934507256574832*^9, 3.9345074662025223`*^9}, {
   3.9345193074361753`*^9, 3.9345193378199224`*^9}, {3.934521493405494*^9, 
   3.9345215689862413`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"eb18cf11-d9fe-4eb5-9ff9-409dfb9f7643"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "4"}], ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", "2", ",", 
     RowBox[{"-", "4"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "2", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9345075080066824`*^9, 3.934519342027173*^9, {3.9345215535393114`*^9, 
   3.9345215706013627`*^9}, 3.9345219093101068`*^9, 3.9345232247796893`*^9, 
   3.934524029419648*^9, 3.9345246354182076`*^9, 3.935053713520059*^9, 
   3.935056194284004*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"d44b859d-0909-422e-bf15-a267d0a378f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SmithDecomposition", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.9345075091482105`*^9, 3.9345075129595475`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"14cef706-db07-47d5-af1a-f150ff5ef30c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "4", ",", 
       "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", 
       ",", "6", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "4", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "3", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "4"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9345075134935207`*^9, 3.93451934605486*^9, 
  3.93452157345195*^9, 3.93452191077791*^9, 3.9345232263429675`*^9, 
  3.9345240342104235`*^9, 3.934524637009697*^9, 3.9350537160035896`*^9, 
  3.9350562036819525`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"a3b75c51-cf51-4db4-9eb6-ca3517a29da1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tc", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Divisorc", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Curves", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Divisorc", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "Curves", "]"}]}], "}"}]}], "]"}], "/.", 
     "Rules"}], ")"}], "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Divisor", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9345075269445863`*^9, 3.934507531280309*^9}, 
   3.934519413165511*^9, 3.934521587872223*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"9716e52b-bbf6-47c8-ad14-c04977cedae6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "4"}], ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", "2", ",", 
     RowBox[{"-", "4"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "2", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.934507532529552*^9, 3.934519414162595*^9, 
  3.9345215899226956`*^9, 3.934521705358923*^9, 3.9345219135738726`*^9, 
  3.9345230614650555`*^9, 3.934523228407281*^9, 3.9345232632017164`*^9, 
  3.9345240361815987`*^9, 3.9345242182449083`*^9, 3.9350537212562523`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"079a0379-1504-4b9c-974c-513cf53d6447"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SmithDecomposition", "[", "tc", "]"}]], "Input",
 CellChangeTimes->{3.9345075370650415`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"fa331118-27ec-4d8b-9240-715970f44d65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "0", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2", ",", "0", ",", "3", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", "5", ",", "10", ",", "1", ",", "13", ",", 
       "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "6", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "4", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "3", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "3", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "4"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.934507537773467*^9, 3.9345193481066527`*^9, 
  3.934519415755043*^9, 3.934521591488626*^9, 3.9345219176269045`*^9, 
  3.934523069096114*^9, 3.934523230684804*^9, 3.9345232719393373`*^9, 
  3.93452404197865*^9, 3.934524220021579*^9, 3.9350537238846283`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"c7cdcfc6-063a-4dbf-a665-f47fca76d9aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"U", "+", "U1", "+", 
        RowBox[{"2", "U2"}], "+", "U3", "+", "U4", "+", 
        RowBox[{"2", "U5"}]}], ")"}], "*", 
      RowBox[{"1", "/", "4"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U1", "+", "U4"}], ")"}], "^", "2"}]}], "]"}], "/.", 
    "Rules"}], ")"}], "/.", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisor", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9345220325725183`*^9, 3.9345220660698423`*^9}, {
  3.9345243270614495`*^9, 3.9345243602377667`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"951ec715-2003-4273-9078-fbd9e0a140f2"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.934522066803388*^9, {3.934524345969822*^9, 3.9345243611065855`*^9}},
 CellLabel->
  "Out[119]=",ExpressionUUID->"b26ddb6e-3f91-44f2-809a-6f36141d38ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"U", "+", "U1", "+", 
        RowBox[{"2", "U2"}], "+", "U3", "+", "U4", "+", 
        RowBox[{"2", "U5"}]}], ")"}], "*", 
      RowBox[{"V1", "^", "2"}]}], "]"}], "/.", "Rules"}], ")"}], "/.", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisor", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9345249264537983`*^9, 3.9345249273239517`*^9}, {
  3.9350555475005293`*^9, 3.935055555755971*^9}, {3.935056216355668*^9, 
  3.93505621895229*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"d2dfb246-8db9-4268-8bd7-936c08a4c6bf"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", "2"]}]], "Output",
 CellChangeTimes->{3.93452492827164*^9, 3.935056219430854*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"7a47eb28-6ef5-4706-9928-60ca954ce5f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"(", 
         RowBox[{"U", "+", "U1", "+", 
          RowBox[{"2", "U2"}], "+", "U3", "+", "U4", "+", 
          RowBox[{"2", "U5"}]}], ")"}], "*", 
        RowBox[{"Curves", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "Curves", "]"}]}], "}"}]}], "]"}], "/.", 
    "Rules"}], ")"}], "/.", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisor", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.93505531539909*^9, 3.935055319825046*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"01dbcf1e-1514-4e5d-94f5-3f7349524c11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9350553370254126`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"37b53ef7-c032-4e1a-8acd-a3509df552ef"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO(12) on (-4)-curve", "Section",
 CellChangeTimes->{{3.93505377708281*^9, 
  3.9350537801783705`*^9}},ExpressionUUID->"7e4da42a-fdc3-4ce3-84d4-\
3041fad0a3e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"U", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U", " ", "U2", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U1", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U1", " ", "U2", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U2", " ", "U3", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U3", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U3", " ", 
      RowBox[{"U4", "^", "2"}]}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{"U3", " ", "U4", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U4", " ", 
      RowBox[{"U3", "^", "2"}]}], "->", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{"U4", " ", 
      RowBox[{"U5", "^", "2"}]}], "->", "4"}], ",", 
    RowBox[{
     RowBox[{"U4", " ", 
      RowBox[{"U6", "^", "2"}]}], "->", "4"}], ",", 
    RowBox[{
     RowBox[{"U4", " ", "U5", " ", "U6"}], "->", "4"}], ",", 
    RowBox[{
     RowBox[{"U4", " ", "U5", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U4", " ", "U6", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U5", " ", 
      RowBox[{"U4", "^", "2"}]}], "->", 
     RowBox[{"-", "6"}]}], ",", 
    RowBox[{
     RowBox[{"U6", " ", 
      RowBox[{"U5", "^", "2"}]}], "->", 
     RowBox[{"-", "8"}]}], ",", 
    RowBox[{
     RowBox[{"U6", " ", 
      RowBox[{"V", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U6", " ", 
      RowBox[{"V1", "^", "2"}]}], "->", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{"U6", " ", 
      RowBox[{"V2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U6", " ", "V", " ", "V1"}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{"U6", " ", "V1", " ", "V2"}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U1", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U3", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U4", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U5", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U6", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U1", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U2", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U3", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U4", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U5", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U6", "^", "3"}], "->", "0"}], ",", 
    RowBox[{
     RowBox[{"Cm", " ", "U6"}], "->", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"Cm", " ", "U4"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"Cm", " ", "U5"}], "->", 
     RowBox[{"-", "1"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.935054113559356*^9, 3.9350541617039924`*^9}, {
   3.9350541992478*^9, 3.935054289222419*^9}, {3.935054353893896*^9, 
   3.935054399607994*^9}, {3.9350544424498134`*^9, 3.9350545280503235`*^9}, {
   3.935054589740903*^9, 3.935054593512561*^9}, {3.9350547556996613`*^9, 
   3.9350547860023136`*^9}, {3.935055233009872*^9, 3.9350552369608097`*^9}, 
   3.935055359349905*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"115c4919-a6c8-47d1-8641-df85d98740d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"U", " ", 
     SuperscriptBox["U2", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U", " ", "U2", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"U1", " ", 
     SuperscriptBox["U2", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U1", " ", "U2", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"U2", " ", "U3", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U2", "2"], " ", "U3"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U3", " ", 
     SuperscriptBox["U4", "2"]}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"U3", " ", "U4", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U3", "2"], " ", "U4"}], "\[Rule]", 
    RowBox[{"-", "4"}]}], ",", 
   RowBox[{
    RowBox[{"U4", " ", 
     SuperscriptBox["U5", "2"]}], "\[Rule]", "4"}], ",", 
   RowBox[{
    RowBox[{"U4", " ", 
     SuperscriptBox["U6", "2"]}], "\[Rule]", "4"}], ",", 
   RowBox[{
    RowBox[{"U4", " ", "U5", " ", "U6"}], "\[Rule]", "4"}], ",", 
   RowBox[{
    RowBox[{"U4", " ", "U5", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"U4", " ", "U6", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U4", "2"], " ", "U5"}], "\[Rule]", 
    RowBox[{"-", "6"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U5", "2"], " ", "U6"}], "\[Rule]", 
    RowBox[{"-", "8"}]}], ",", 
   RowBox[{
    RowBox[{"U6", " ", 
     SuperscriptBox["V", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U6", " ", 
     SuperscriptBox["V1", "2"]}], "\[Rule]", 
    RowBox[{"-", "4"}]}], ",", 
   RowBox[{
    RowBox[{"U6", " ", 
     SuperscriptBox["V2", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U6", " ", "V", " ", "V1"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"U6", " ", "V1", " ", "V2"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U1", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U2", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U3", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U4", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U5", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U6", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    SuperscriptBox["U", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U1", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U2", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U3", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U4", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U5", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U6", "3"], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cm", " ", "U6"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"Cm", " ", "U4"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"Cm", " ", "U5"}], "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.935055237214878*^9, 3.9350552459763317`*^9}, 
   3.9350553600237784`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"8235e8a8-6011-427c-98b9-2f32c869a0d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Divisor", "=", 
  RowBox[{"{", 
   RowBox[{
   "U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "U6", ",",
     "V", ",", "V1", ",", "V2"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Curves", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"U", " ", "U2"}], ",", 
    RowBox[{"U", " ", "V"}], ",", 
    RowBox[{"U2", " ", "V"}], ",", 
    RowBox[{"U1", " ", "V"}], ",", 
    RowBox[{"U1", " ", "U2"}], ",", 
    RowBox[{"U2", " ", "U3"}], ",", 
    RowBox[{"U3", " ", "V"}], ",", 
    RowBox[{"U3", " ", "U4"}], ",", 
    RowBox[{"U4", " ", "V"}], ",", 
    RowBox[{"U4", " ", "U5"}], ",", 
    RowBox[{"U4", " ", "U6"}], ",", 
    RowBox[{"U5", " ", "U6"}], ",", 
    RowBox[{"U5", " ", "V"}], ",", 
    RowBox[{"U6", " ", "V"}], ",", 
    RowBox[{"U6", " ", "V1"}], ",", 
    RowBox[{"U6", " ", "V2"}], ",", "Cm"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Divisorc", "=", 
  RowBox[{"{", 
   RowBox[{
   "U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "U6"}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.9350546062709618`*^9, 3.935054680370677*^9}, {
  3.9350554347088346`*^9, 3.935055437722169*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"1ffbba69-984c-4d7c-8c35-1ad1a2506ed7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "U6", ",", 
   "V", ",", "V1", ",", "V2"}], "}"}]], "Output",
 CellChangeTimes->{{3.935054676256613*^9, 3.9350546808445587`*^9}, 
   3.935055362558147*^9, 3.9350554380948772`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"7646f937-d4f5-4030-92e3-eacfca0e68fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U", " ", "U2"}], ",", 
   RowBox[{"U", " ", "V"}], ",", 
   RowBox[{"U2", " ", "V"}], ",", 
   RowBox[{"U1", " ", "V"}], ",", 
   RowBox[{"U1", " ", "U2"}], ",", 
   RowBox[{"U2", " ", "U3"}], ",", 
   RowBox[{"U3", " ", "V"}], ",", 
   RowBox[{"U3", " ", "U4"}], ",", 
   RowBox[{"U4", " ", "V"}], ",", 
   RowBox[{"U4", " ", "U5"}], ",", 
   RowBox[{"U4", " ", "U6"}], ",", 
   RowBox[{"U5", " ", "U6"}], ",", 
   RowBox[{"U5", " ", "V"}], ",", 
   RowBox[{"U6", " ", "V"}], ",", 
   RowBox[{"U6", " ", "V1"}], ",", 
   RowBox[{"U6", " ", "V2"}], ",", "Cm"}], "}"}]], "Output",
 CellChangeTimes->{{3.935054676256613*^9, 3.9350546808445587`*^9}, 
   3.935055362558147*^9, 3.935055438098879*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"c6ff56d1-6991-417c-af00-5358dc02f6ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "U6"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.935054676256613*^9, 3.9350546808445587`*^9}, 
   3.935055362558147*^9, 3.935055438101862*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"5b30ca50-4b31-42e4-8457-2a0dcc81b412"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tc", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Divisorc", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Curves", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Divisorc", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "Curves", "]"}]}], "}"}]}], "]"}], "/.", 
     "Rules"}], ")"}], "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Divisor", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"90bdba0d-5a39-4f8f-ae6e-2705d8e4cd72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2",
      ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "6"}], ",", "0", ",", "4", ",", "1", ",", "1", ",", "0", 
     ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "4", ",", "4", ",", 
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "4", ",", "4", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9350547077270875`*^9, 3.9350547771144805`*^9, {3.935054989798067*^9, 
   3.935055017320939*^9}, 3.935055107464497*^9, 3.935055440195632*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"5d24f1ae-23b4-4579-923d-51ecf46dbfb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"(", 
         RowBox[{"U", "+", "U1", "+", 
          RowBox[{"2", "U2"}], "+", 
          RowBox[{"2", "U3"}], "+", 
          RowBox[{"2", "U4"}], "+", "U5", "+", "U6"}], ")"}], "*", 
        RowBox[{"Curves", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "Curves", "]"}]}], "}"}]}], "]"}], "/.", 
    "Rules"}], ")"}], "/.", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisor", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935055038739428*^9, 3.9350551447768073`*^9}, 
   3.9350554210364428`*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"f1cb65a8-a6e5-45d6-a23a-3bd8f6e85310"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.935055088453554*^9, 3.935055114971597*^9}, 
   3.935055145155449*^9, 3.935055255884465*^9, 3.93505536722865*^9, {
   3.935055421569084*^9, 3.935055446005243*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"a47ca4c9-e975-4f66-a226-5541ac1bc884"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SmithDecomposition", "[", "tc", "]"}]], "Input",
 CellChangeTimes->{{3.9350547102990775`*^9, 3.9350547145628853`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"1559b2cb-b2fc-4c3f-b29d-18b79b2d81c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", 
       ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "2"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "7"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "0", ",", "5", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "1", ",", "4", ",", "0", ",", "0", 
       ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "1", ",", "10", ",", "0", ",", 
       RowBox[{"-", "10"}], ",", "4", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", "0", ",", "2", ",", "8", ",", "0", ",", "0", 
       ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "0", ",", "6", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "6"}], ",", "0", ",", "1", ",", "4", ",", "0", ",", "0", 
       ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "0", ",", "8", ",", "1", ",", 
       RowBox[{"-", "9"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "8"}], ",", "0", ",", "2", ",", "8", ",", "0", ",", "0", 
       ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7", ",", "0", ",", "11", ",", "0", ",", 
       RowBox[{"-", "10"}], ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "8", ",", "0", ",", "0", 
       ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "2", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "5", ",", "0", ",", 
       RowBox[{"-", "5"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "4", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "2"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9350554564204054`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"9120f858-5e2e-4392-b8c3-d4f04ee18113"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"U", "+", "U1", "+", 
        RowBox[{"2", "U2"}], "+", 
        RowBox[{"2", "U3"}], "+", 
        RowBox[{"2", "U4"}], "+", "U5", "+", "U6"}], ")"}], "*", 
      RowBox[{"1", "/", "4"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U1", "+", "U"}], ")"}], "^", "2"}]}], "]"}], "/.", "Rules"}],
    ")"}], "/.", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisor", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935055492693554*^9, 3.935055502333337*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"dcfb6f7f-3d0a-446f-8c59-483ebd9ee262"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.9350555032859435`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"fec04020-a9b7-4fdf-b8f1-a6ab2280c7af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"U", "+", "U1", "+", 
        RowBox[{"2", "U2"}], "+", 
        RowBox[{"2", "U3"}], "+", 
        RowBox[{"2", "U4"}], "+", "U5", "+", "U6"}], ")"}], " ", 
      RowBox[{"V1", "^", "2"}]}], "]"}], "/.", "Rules"}], ")"}], "/.", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisor", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935055515057702*^9, 3.93505556173773*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"e465598d-ab50-4945-a308-a6739fc7a7f5"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.9350555174737525`*^9, 3.93505556202507*^9}},
 CellLabel->"Out[68]=",ExpressionUUID->"5e8f80b6-5763-45cb-b189-09aa28cf13c4"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.935055603267593*^9, 
  3.935055603586461*^9}},ExpressionUUID->"7dad88a9-f0db-421c-b622-\
e230920bd93b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO(14) on (-4)", "Section",
 CellChangeTimes->{{3.9350556197814064`*^9, 
  3.9350556229700027`*^9}},ExpressionUUID->"97d1f6c8-29e6-47aa-b6b6-\
bd8605430b83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"U", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U", " ", "U2", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U1", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U1", " ", "U2", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U2", " ", "U3", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U3", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U3", " ", 
      RowBox[{"U4", "^", "2"}]}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{"U3", " ", "U4", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U4", " ", 
      RowBox[{"U3", "^", "2"}]}], "->", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{"U4", " ", 
      RowBox[{"U5", "^", "2"}]}], "->", "4"}], ",", 
    RowBox[{
     RowBox[{"U4", " ", "U5", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U5", " ", 
      RowBox[{"U4", "^", "2"}]}], "->", 
     RowBox[{"-", "6"}]}], ",", 
    RowBox[{
     RowBox[{"U5", " ", 
      RowBox[{"U7", "^", "2"}]}], "->", "6"}], ",", 
    RowBox[{
     RowBox[{"U5", " ", "U6", " ", "U7"}], "->", "6"}], ",", 
    RowBox[{
     RowBox[{"U5", " ", 
      RowBox[{"U6", "^", "2"}]}], "->", "6"}], ",", 
    RowBox[{
     RowBox[{"U5", " ", "U6", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U5", " ", "U7", " ", "V"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"U6", " ", 
      RowBox[{"U5", "^", "2"}]}], "->", 
     RowBox[{"-", "8"}]}], ",", 
    RowBox[{
     RowBox[{"U7", " ", 
      RowBox[{"U6", "^", "2"}]}], "->", 
     RowBox[{"-", "12"}]}], ",", 
    RowBox[{
     RowBox[{"U7", " ", 
      RowBox[{"V", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U7", " ", 
      RowBox[{"V1", "^", "2"}]}], "->", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{"U7", " ", 
      RowBox[{"V2", "^", "2"}]}], "->", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{"U7", " ", 
      RowBox[{"V3", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U7", " ", "V", " ", "V1"}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{"U7", " ", "V1", " ", "V2"}], "->", "2"}], ",", 
    RowBox[{
     RowBox[{"U7", " ", "V2", " ", "V3"}], "->", "2"}], ",", " ", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U1", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U2", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U3", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U4", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U5", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U6", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"V", " ", 
      RowBox[{"U7", "^", "2"}]}], "->", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"U", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U1", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U2", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U3", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U4", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U5", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U6", "^", "3"}], "->", "8"}], ",", 
    RowBox[{
     RowBox[{"U7", "^", "3"}], "->", 
     RowBox[{"-", "4"}]}], ",", 
    RowBox[{
     RowBox[{"Cm", " ", "U7"}], "->", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"Cm", " ", "U5"}], "->", "1"}], ",", 
    RowBox[{
     RowBox[{"Cm", " ", "U6"}], "->", 
     RowBox[{"-", "1"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.93505565133609*^9, 3.935055811566475*^9}, {
  3.935055966255024*^9, 3.9350559978766184`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"533e7d54-6388-4492-aeb8-290d8cc0dd7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"U", " ", 
     SuperscriptBox["U2", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U", " ", "U2", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"U1", " ", 
     SuperscriptBox["U2", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U1", " ", "U2", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"U2", " ", "U3", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U2", "2"], " ", "U3"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U3", " ", 
     SuperscriptBox["U4", "2"]}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"U3", " ", "U4", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U3", "2"], " ", "U4"}], "\[Rule]", 
    RowBox[{"-", "4"}]}], ",", 
   RowBox[{
    RowBox[{"U4", " ", 
     SuperscriptBox["U5", "2"]}], "\[Rule]", "4"}], ",", 
   RowBox[{
    RowBox[{"U4", " ", "U5", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U4", "2"], " ", "U5"}], "\[Rule]", 
    RowBox[{"-", "6"}]}], ",", 
   RowBox[{
    RowBox[{"U5", " ", 
     SuperscriptBox["U7", "2"]}], "\[Rule]", "6"}], ",", 
   RowBox[{
    RowBox[{"U5", " ", "U6", " ", "U7"}], "\[Rule]", "6"}], ",", 
   RowBox[{
    RowBox[{"U5", " ", 
     SuperscriptBox["U6", "2"]}], "\[Rule]", "6"}], ",", 
   RowBox[{
    RowBox[{"U5", " ", "U6", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"U5", " ", "U7", " ", "V"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U5", "2"], " ", "U6"}], "\[Rule]", 
    RowBox[{"-", "8"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U6", "2"], " ", "U7"}], "\[Rule]", 
    RowBox[{"-", "12"}]}], ",", 
   RowBox[{
    RowBox[{"U7", " ", 
     SuperscriptBox["V", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U7", " ", 
     SuperscriptBox["V1", "2"]}], "\[Rule]", 
    RowBox[{"-", "4"}]}], ",", 
   RowBox[{
    RowBox[{"U7", " ", 
     SuperscriptBox["V2", "2"]}], "\[Rule]", 
    RowBox[{"-", "4"}]}], ",", 
   RowBox[{
    RowBox[{"U7", " ", 
     SuperscriptBox["V3", "2"]}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"U7", " ", "V", " ", "V1"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"U7", " ", "V1", " ", "V2"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"U7", " ", "V2", " ", "V3"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U1", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U2", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U3", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U4", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U5", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U6", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U7", "2"], " ", "V"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    SuperscriptBox["U", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U1", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U2", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U3", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U4", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U5", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U6", "3"], "\[Rule]", "8"}], ",", 
   RowBox[{
    SuperscriptBox["U7", "3"], "\[Rule]", 
    RowBox[{"-", "4"}]}], ",", 
   RowBox[{
    RowBox[{"Cm", " ", "U7"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"Cm", " ", "U5"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"Cm", " ", "U6"}], "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9350558127727346`*^9, 3.9350559699879675`*^9, 
  3.9350560245875998`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"65a16b6f-680c-4ac1-87ff-c20f9b28ae67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Divisor", "=", 
  RowBox[{"{", 
   RowBox[{
   "U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "U6", ",",
     "U7", ",", "V", ",", "V1", ",", "V2", ",", "V3"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Curves", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"U", " ", "U2"}], ",", 
    RowBox[{"U", " ", "V"}], ",", 
    RowBox[{"U2", " ", "V"}], ",", 
    RowBox[{"U1", " ", "V"}], ",", 
    RowBox[{"U1", " ", "U2"}], ",", 
    RowBox[{"U2", " ", "U3"}], ",", 
    RowBox[{"U3", " ", "V"}], ",", 
    RowBox[{"U3", " ", "U4"}], ",", 
    RowBox[{"U4", " ", "V"}], ",", 
    RowBox[{"U4", " ", "U5"}], ",", 
    RowBox[{"U5", " ", "U6"}], ",", 
    RowBox[{"U6", " ", "U7"}], ",", 
    RowBox[{"U5", " ", "U7"}], ",", 
    RowBox[{"U5", " ", "V"}], ",", 
    RowBox[{"U6", " ", "V"}], ",", 
    RowBox[{"U7", " ", "V"}], ",", 
    RowBox[{"U7", " ", "V1"}], ",", 
    RowBox[{"U7", " ", "V2"}], ",", 
    RowBox[{"U7", " ", "V3"}], ",", "Cm"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Divisorc", "=", 
  RowBox[{"{", 
   RowBox[{
   "U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "U6", ",",
     "U7"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.935055824563451*^9, 3.935055867272507*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"642875bf-70e8-4499-90b8-a0af120fb806"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "U6", ",", 
   "U7", ",", "V", ",", "V1", ",", "V2", ",", "V3"}], "}"}]], "Output",
 CellChangeTimes->{3.9350558724640903`*^9, 3.9350560302127757`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"12056d18-ea8e-4c1d-b33f-c2b7bec94f22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U", " ", "U2"}], ",", 
   RowBox[{"U", " ", "V"}], ",", 
   RowBox[{"U2", " ", "V"}], ",", 
   RowBox[{"U1", " ", "V"}], ",", 
   RowBox[{"U1", " ", "U2"}], ",", 
   RowBox[{"U2", " ", "U3"}], ",", 
   RowBox[{"U3", " ", "V"}], ",", 
   RowBox[{"U3", " ", "U4"}], ",", 
   RowBox[{"U4", " ", "V"}], ",", 
   RowBox[{"U4", " ", "U5"}], ",", 
   RowBox[{"U5", " ", "U6"}], ",", 
   RowBox[{"U6", " ", "U7"}], ",", 
   RowBox[{"U5", " ", "U7"}], ",", 
   RowBox[{"U5", " ", "V"}], ",", 
   RowBox[{"U6", " ", "V"}], ",", 
   RowBox[{"U7", " ", "V"}], ",", 
   RowBox[{"U7", " ", "V1"}], ",", 
   RowBox[{"U7", " ", "V2"}], ",", 
   RowBox[{"U7", " ", "V3"}], ",", "Cm"}], "}"}]], "Output",
 CellChangeTimes->{3.9350558724640903`*^9, 3.93505603021797*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"3d6a09ee-d508-48b5-8f71-564565116136"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "U", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "U6", ",", 
   "U7"}], "}"}]], "Output",
 CellChangeTimes->{3.9350558724640903`*^9, 3.9350560302219687`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"36a4fb68-ffa9-4a92-b3f6-a9f38319aca5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tc", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Divisorc", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Curves", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Divisorc", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "Curves", "]"}]}], "}"}]}], "]"}], "/.", 
     "Rules"}], ")"}], "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Divisor", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"4f575980-5fe0-49d1-a125-e1670065ab23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2",
      ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "6"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "4", ",", 
     RowBox[{"-", "8"}], ",", "6", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "6", ",", 
     RowBox[{"-", "12"}], ",", "6", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "6", ",", "0", ",", "6", ",", "1", ",", "0", 
     ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9350558854943895`*^9, 3.9350560385533595`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"5205d28b-9663-42b3-bd78-9c227e736730"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SmithDecomposition", "[", "tc", "]"}]], "Input",
 CellChangeTimes->{{3.9350558865208297`*^9, 3.935055890440184*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"7b8a7eba-05ff-43dc-81fe-1ed1fbb45b5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "2", ",", "3", 
       ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3", ",", "1", ",", 
       "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "2", 
       ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "9"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "4", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "0", ",", "11", ",", "0", ",", "0", ",", 
       RowBox[{"-", "11"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "12"}], ",", "1", ",", "3", ",", "6", ",", "0", ",", "0", 
       ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "11", ",", "1", ",", "22", ",", "0", ",", "0", ",", 
       RowBox[{"-", "22"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0",
        ",", 
       RowBox[{"-", "24"}], ",", "2", ",", "6", ",", "12", ",", "0", ",", "0",
        ",", "0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "0", ",", "12", ",", "0", ",", "0", ",", 
       RowBox[{"-", "12"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "12"}], ",", "1", ",", "3", ",", "6", ",", "0", ",", "0", 
       ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "8", ",", "0", ",", "18", ",", "1", ",", "0", ",", 
       RowBox[{"-", "19"}], ",", "8", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "16"}], ",", "2", ",", "4", ",", "8", ",", "0", ",", "0", 
       ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "0", ",", "7", ",", "0", ",", "1", ",", 
       RowBox[{"-", "8"}], ",", "2", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
       RowBox[{"-", "8"}], ",", "2", ",", "2", ",", "4", ",", "0", ",", "0", 
       ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "4", ",", "0", ",", "0", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "0", ",", "9", ",", "0", ",", "0", ",", 
       RowBox[{"-", "9"}], ",", "4", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "6", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "0", ",", "7", ",", "0", ",", "0", ",", 
       RowBox[{"-", "7"}], ",", "4", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "2", ",", "4", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "6"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.935055890782705*^9, 3.935056042967471*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"d437133e-ed12-4532-a152-d645f402329f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"U", "+", "U1", "+", 
        RowBox[{"2", "U2"}], "+", 
        RowBox[{"2", "U3"}], "+", 
        RowBox[{"2", "U4"}], "+", 
        RowBox[{"2", "U5"}], "+", "U6", "+", "U7"}], ")"}], "*", 
      RowBox[{"1", "/", "4"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U1", "+", "U"}], ")"}], "^", "2"}]}], "]"}], "/.", "Rules"}],
    ")"}], "/.", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisor", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935056118882848*^9, 3.935056120761089*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"ec74cdb9-7983-441a-8934-2443a12b965b"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.9350561214231873`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"6d71ec17-dfd0-4b05-b74a-9eb8218e4744"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"U", "+", "U1", "+", 
        RowBox[{"2", "U2"}], "+", 
        RowBox[{"2", "U3"}], "+", 
        RowBox[{"2", "U4"}], "+", 
        RowBox[{"2", "U5"}], "+", "U6", "+", "U7"}], ")"}], " ", 
      RowBox[{"V1", "^", "2"}]}], "]"}], "/.", "Rules"}], ")"}], "/.", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Divisor", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "->", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "Divisor", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935056147508215*^9, 3.9350561492070622`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"03ace3c7-bc40-458d-af9c-7dd89cbfb161"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.9350561428116035`*^9, 3.935056149748684*^9}},
 CellLabel->"Out[84]=",ExpressionUUID->"fdb9987b-c81a-400a-84f9-b899ee91c25d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{695.4, 648.9},
WindowMargins->{{
  178.79999999999998`, Automatic}, {-77.69999999999993, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 23, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"709847d5-90a9-4458-9600-677bf415acf6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 165, 3, 67, "Section",ExpressionUUID->"180cfefd-2793-46ad-a741-8b882212070a"],
Cell[CellGroupData[{
Cell[770, 29, 1344, 35, 67, "Input",ExpressionUUID->"02bc0562-db02-4aa2-b9d5-9e5211ec8965"],
Cell[2117, 66, 346, 7, 32, "Output",ExpressionUUID->"21eef124-ffd9-41a4-bc3a-073ce9cf3817"],
Cell[2466, 75, 1008, 27, 52, "Output",ExpressionUUID->"b2be5c61-dbcc-4ddd-bfb3-16e77c01d26a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3511, 107, 298, 6, 28, "Input",ExpressionUUID->"c1b0598e-c496-412b-a8ad-d6f46219208b"],
Cell[3812, 115, 265, 5, 32, "Output",ExpressionUUID->"87eb7d40-f1c4-4ab3-82f4-d6e13c7e6f65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4114, 125, 6812, 200, 257, "Input",ExpressionUUID->"8745ab82-b648-4cd3-a104-117969227f23"],
Cell[10929, 327, 4528, 96, 261, "Output",ExpressionUUID->"955ff30d-b209-4377-901f-1fb82881d591"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15494, 428, 6661, 198, 276, "Input",ExpressionUUID->"6de81cb7-c46e-46ad-88e8-6bc23e4b5623"],
Cell[22158, 628, 2335, 51, 128, "Output",ExpressionUUID->"f2f3124d-cd33-4f9a-9ad8-1e24f9761c03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24530, 684, 241, 4, 28, "Input",ExpressionUUID->"60b68b7e-12d4-40b1-bebe-0e7a6f5a9339"],
Cell[24774, 690, 10317, 215, 604, "Output",ExpressionUUID->"b7e79d71-49df-4f9f-88b0-288931a80bf2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35128, 910, 828, 23, 48, "Input",ExpressionUUID->"e5aa57fc-fda8-443a-ae9a-0d31e8b7d46a"],
Cell[35959, 935, 304, 7, 32, "Output",ExpressionUUID->"6b3e8346-4ebd-40c7-ba0f-a68f88b5be6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36300, 947, 369, 8, 28, "Input",ExpressionUUID->"4fc1b6eb-9fa8-45cf-a1c7-e9b21c4bb6a1"],
Cell[36672, 957, 340, 8, 48, "Output",ExpressionUUID->"2ed0290a-5eca-4655-8879-cb6fdaf135a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37049, 970, 5612, 179, 200, "Input",ExpressionUUID->"1c09d6cb-4bf3-40bc-91b3-7133ba32789b"],
Cell[42664, 1151, 788, 22, 50, "Output",ExpressionUUID->"16e9dc50-aedf-4d21-ac43-997d0f05b200"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43501, 1179, 161, 3, 67, "Section",ExpressionUUID->"65fc5096-3669-4780-b8df-05a33b647f1a"],
Cell[CellGroupData[{
Cell[43687, 1186, 1481, 33, 86, "Input",ExpressionUUID->"bd86e31c-6c8e-4a19-8d93-19709b2658f5"],
Cell[45171, 1221, 501, 9, 32, "Output",ExpressionUUID->"a2e2bff5-d68a-4642-8f10-f4e41dc01b45"],
Cell[45675, 1232, 878, 20, 32, "Output",ExpressionUUID->"71b2f7de-c27f-49fd-b680-36c339a11093"],
Cell[46556, 1254, 474, 8, 32, "Output",ExpressionUUID->"f816733d-50fc-4788-93a5-07550a59edfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47067, 1267, 3703, 115, 124, "Input",ExpressionUUID->"c01fbfde-2120-403c-94ea-44b48d03c44c"],
Cell[50773, 1384, 3656, 113, 114, "Output",ExpressionUUID->"e3e2095c-0a4b-4e2a-9c38-c16f8fde2c20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54466, 1502, 1179, 31, 67, "Input",ExpressionUUID->"eb18cf11-d9fe-4eb5-9ff9-409dfb9f7643"],
Cell[55648, 1535, 2226, 50, 128, "Output",ExpressionUUID->"d44b859d-0909-422e-bf15-a267d0a378f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57911, 1590, 220, 3, 28, "Input",ExpressionUUID->"14cef706-db07-47d5-af1a-f150ff5ef30c"],
Cell[58134, 1595, 6589, 160, 348, "Output",ExpressionUUID->"a3b75c51-cf51-4db4-9eb6-ca3517a29da1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64760, 1760, 1048, 29, 86, "Input",ExpressionUUID->"9716e52b-bbf6-47c8-ad14-c04977cedae6"],
Cell[65811, 1791, 1833, 42, 109, "Output",ExpressionUUID->"079a0379-1504-4b9c-974c-513cf53d6447"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67681, 1838, 195, 3, 28, "Input",ExpressionUUID->"fa331118-27ec-4d8b-9240-715970f44d65"],
Cell[67879, 1843, 5805, 144, 261, "Output",ExpressionUUID->"c7cdcfc6-063a-4dbf-a665-f47fca76d9aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73721, 1992, 922, 27, 48, "Input",ExpressionUUID->"951ec715-2003-4273-9078-fbd9e0a140f2"],
Cell[74646, 2021, 204, 4, 32, "Output",ExpressionUUID->"b26ddb6e-3f91-44f2-809a-6f36141d38ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74887, 2030, 869, 23, 48, "Input",ExpressionUUID->"d2dfb246-8db9-4268-8bd7-936c08a4c6bf"],
Cell[75759, 2055, 208, 4, 48, "Output",ExpressionUUID->"7a47eb28-6ef5-4706-9928-60ca954ce5f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76004, 2064, 994, 28, 67, "Input",ExpressionUUID->"01dbcf1e-1514-4e5d-94f5-3f7349524c11"],
Cell[77001, 2094, 411, 9, 32, "Output",ExpressionUUID->"37b53ef7-c032-4e1a-8acd-a3509df552ef"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77461, 2109, 166, 3, 67, "Section",ExpressionUUID->"7e4da42a-fdc3-4ce3-84d4-3041fad0a3e4"],
Cell[CellGroupData[{
Cell[77652, 2116, 3949, 123, 143, "Input",ExpressionUUID->"115c4919-a6c8-47d1-8641-df85d98740d2"],
Cell[81604, 2241, 3727, 118, 114, "Output",ExpressionUUID->"8235e8a8-6011-427c-98b9-2f32c869a0d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85368, 2364, 1243, 32, 86, "Input",ExpressionUUID->"1ffbba69-984c-4d7c-8c35-1ad1a2506ed7"],
Cell[86614, 2398, 365, 7, 32, "Output",ExpressionUUID->"7646f937-d4f5-4030-92e3-eacfca0e68fb"],
Cell[86982, 2407, 826, 21, 52, "Output",ExpressionUUID->"c6ff56d1-6991-417c-af00-5358dc02f6ad"],
Cell[87811, 2430, 330, 7, 32, "Output",ExpressionUUID->"5b30ca50-4b31-42e4-8457-2a0dcc81b412"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88178, 2442, 932, 27, 86, "Input",ExpressionUUID->"90bdba0d-5a39-4f8f-ae6e-2705d8e4cd72"],
Cell[89113, 2471, 2150, 48, 147, "Output",ExpressionUUID->"5d24f1ae-23b4-4579-923d-51ecf46dbfb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91300, 2524, 1062, 30, 67, "Input",ExpressionUUID->"f1cb65a8-a6e5-45d6-a23a-3bd8f6e85310"],
Cell[92365, 2556, 586, 12, 32, "Output",ExpressionUUID->"a47ca4c9-e975-4f66-a226-5541ac1bc884"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92988, 2573, 221, 3, 28, "Input",ExpressionUUID->"1559b2cb-b2fc-4c3f-b29d-18b79b2d81c9"],
Cell[93212, 2578, 7438, 170, 508, "Output",ExpressionUUID->"9120f858-5e2e-4392-b8c3-d4f04ee18113"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100687, 2753, 894, 26, 48, "Input",ExpressionUUID->"dcfb6f7f-3d0a-446f-8c59-483ebd9ee262"],
Cell[101584, 2781, 151, 2, 32, "Output",ExpressionUUID->"fec04020-a9b7-4fdf-b8f1-a6ab2280c7af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101772, 2788, 800, 22, 48, "Input",ExpressionUUID->"e465598d-ab50-4945-a308-a6739fc7a7f5"],
Cell[102575, 2812, 191, 3, 32, "Output",ExpressionUUID->"5e8f80b6-5763-45cb-b189-09aa28cf13c4"]
}, Open  ]],
Cell[102781, 2818, 152, 3, 28, "Input",ExpressionUUID->"7dad88a9-f0db-421c-b622-e230920bd93b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102970, 2826, 163, 3, 67, "Section",ExpressionUUID->"97d1f6c8-29e6-47aa-b6b6-bd8605430b83"],
Cell[CellGroupData[{
Cell[103158, 2833, 4336, 141, 162, "Input",ExpressionUUID->"533e7d54-6388-4492-aeb8-290d8cc0dd7d"],
Cell[107497, 2976, 4404, 140, 152, "Output",ExpressionUUID->"65a16b6f-680c-4ac1-87ff-c20f9b28ae67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111938, 3121, 1338, 35, 86, "Input",ExpressionUUID->"642875bf-70e8-4499-90b8-a0af120fb806"],
Cell[113279, 3158, 337, 6, 32, "Output",ExpressionUUID->"12056d18-ea8e-4c1d-b33f-c2b7bec94f22"],
Cell[113619, 3166, 882, 23, 52, "Output",ExpressionUUID->"3d6a09ee-d508-48b5-8f71-564565116136"],
Cell[114504, 3191, 294, 6, 32, "Output",ExpressionUUID->"36a4fb68-ffa9-4a92-b3f6-a9f38319aca5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114835, 3202, 932, 27, 86, "Input",ExpressionUUID->"4f575980-5fe0-49d1-a125-e1670065ab23"],
Cell[115770, 3231, 2579, 56, 166, "Output",ExpressionUUID->"5205d28b-9663-42b3-bd78-9c227e736730"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118386, 3292, 219, 3, 28, "Input",ExpressionUUID->"7b8a7eba-05ff-43dc-81fe-1ed1fbb45b5c"],
Cell[118608, 3297, 9693, 203, 604, "Output",ExpressionUUID->"d437133e-ed12-4532-a152-d645f402329f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128338, 3505, 929, 27, 48, "Input",ExpressionUUID->"ec74cdb9-7983-441a-8934-2443a12b965b"],
Cell[129270, 3534, 151, 2, 32, "Output",ExpressionUUID->"6d71ec17-dfd0-4b05-b74a-9eb8218e4744"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129458, 3541, 838, 23, 48, "Input",ExpressionUUID->"03ace3c7-bc40-458d-af9c-7dd89cbfb161"],
Cell[130299, 3566, 192, 3, 32, "Output",ExpressionUUID->"fdb9987b-c81a-400a-84f9-b899ee91c25d"]
}, Open  ]]
}, Open  ]]
}
]
*)


